Sbottom discovery via mixed decays at the LHC

In the search for bottom squark (sbottom) in SUSY at the LHC, the common practice has been to assume a $100\%$ decay branching fraction for a given search channel. In realistic MSSM scenarios, there are often more than one significant decay modes to be present, which significantly weaken the current sbottom search limits at the LHC. On the other hand, the combination of the multiple decay modes offers alternative discovery channels for sbottom searches. In this paper, we present the sbottom decays in a few representative mass parameter scenarios. We then analyze the sbottom signal for the pair production in QCD with one sbottom decaying via $\tilde{b}\rightarrow b \chi_1^0,\ b \chi_2^0$, and the other one decaying via $\tilde{b} \rightarrow t \chi_1^\pm$. With the gaugino subsequent decaying to gauge bosons or a Higgs boson $\chi_2^0 \rightarrow Z \chi_1^0,\ h \chi_1^0$ and $\chi_1^\pm \rightarrow W^\pm \chi_1^0$, we study the reach of those signals at the 14 TeV LHC with 300 ${\rm fb^{-1}}$ integrated luminosity. For a left-handed bottom squark, we find that a mass up to 920 GeV can be discovered at 5$\sigma$ significance for 250 GeV $< m_{\chi_1^0} <$ 350 GeV, or excluded up to 1050 GeV at the 95\% confidence level for the $h$ channel ($\mu>0$); similarly, it can be discovered up to 840 GeV, or excluded up to 900 GeV at the 95\% confidence level for the $Z$ channel ($\mu<0$). The sbottom and stop signals in the same SUSY parameter scenario are combined to obtain the optimal sensitivity, which is about 150 GeV better than the individual reach of the sbottom or stop. For a right-handed bottom squark with $\tilde{b} \tilde{b}^* \rightarrow b \chi_1^0,\ t \chi_1^\pm$ channel, we find that the sbottom mass up to 880 GeV can be discovered at 5$\sigma$ significance, or excluded up to 1060 GeV at the 95\% confidence level.

==> Figures/CasePlusMu/Contour_M3SQ.C <==
#include <iostream>
#include <cmath>
#include <TCanvas.h>
#include <TH2F.h>
#include <TGraph.h>
#include <TObjArray.h>
#include <TList.h>
#include <fstream>
#include <TFile.h>
#include <TObject.h>
#include <TLegend.h>

using namespace std;

void Contour_M3SQ()
{

//#ifdef __CINT__
//   gROOT->LoadMacro("AtlasStyle.C");
//#endif

//   SetAtlasStyle();

   gStyle->SetOptStat("100000");
   gStyle->SetOptTitle(0);
   gStyle->SetPadTickX(1);
   gStyle->SetPadTickY(1);
   gStyle->SetStatBorderSize(1);
   gStyle->SetStatFont(42);
   gStyle->SetPadTopMargin(0.05);
   gStyle->SetPadRightMargin(0.16);
   gStyle->SetPadBottomMargin(0.16);
   gStyle->SetPadLeftMargin(0.16);


  TCanvas* c1 = new TCanvas("c1","",0,0,1000,800);
  const Int_t xBins = 37;
  const Int_t yBins = 39;
  //Double_t xEdges[xBins+1] = {345.5,368.1,397.6,426.6,455.2,483.4,511.4,539.4,566.9,594.2,621.3,648.2,675.0,701.7,728.2,754.7,781.0,807.3,833.4,859.5,885.5,911.4,937.3,963.1,988.8,1014.5,1040.0,1065.6,1091.1,1116.5,1142.0,1167.3,1192.5,1217.7,1242.8,1267.8,1292.8,1317.7};
  Double_t yEdges[yBins+1] = {0,2.55,24.65,49.85,75.05,100.25,125.45,150.65,175.75,200.95,226.15,251.35,276.55,301.65,326.85,352.05,377.25,402.35,427.55,452.75,477.85,503.05,528.25,553.35,578.55,603.75,628.85,654.05,679.15,704.35,729.45,755.0,779.75,804.85,829.95,855.15,880.25,905.35,930.45,955.55};

  TH2F *h1 = new TH2F("h1","sig_5",38,351,1301,yBins,yEdges);
  TH2F *h2 = new TH2F("h2","sig_95",38,351,1301,yBins,yEdges);
  ifstream input("Results");
  const int nline = 742;

  double mt = 0.0, LSP = 0.0, sig_5 = 0.0, sig_95 = 0.0;
  for (int i = 0; i < nline; i++)
  {

      input >> mt;
      input >> LSP;
      input >> sig_5;
      input >> sig_95;
    
      h1 -> Fill(mt,LSP,sig_5);
      h2 -> Fill(mt,LSP,sig_95);
  }

  Double_t Level1[1] = {5.0};  
  Double_t Level2[1] = {1.96};
  h1->SetContour(1,Level1);  
  h2->SetContour(1,Level2);

  h1->Draw("CONT LIST");
  c1->Update();
  TObjArray *contours = gROOT->GetListOfSpecials()->FindObject("contours");
  Int_t ncon = contours->GetSize();
  TList *list1 = (TList*)contours->At(0);
  TGraph *G5 = (TGraph*)list1->First();
  TGraph *G5new = new TGraph(*G5);
  
  h2->Draw("CONT LIST");
  c1->Update();
  TObjArray *contours1 = gROOT->GetListOfSpecials()->FindObject("contours");
  Int_t ncon = contours1->GetSize();
  TList *list2 = (TList*)contours1->At(0);
  TGraph *G2 = (TGraph*)list2->First();
  TGraph *G2new = new TGraph(*G2);

  G5new->SetLineWidth(3);
  G2new->SetLineWidth(3);
  G5new->SetLineColor(1);
  G2new->SetLineColor(2);
  h1->SetContour(20);
  h1->Draw("COLZ");

  Double_t tsize = 0.04;
  h1->GetXaxis()->SetTitle("M_{3SQ} [GeV]");
  h1->GetYaxis()->SetTitle("m_{#tilde #chi_{1}^{0}} [GeV]");
  h1->GetXaxis()->SetLabelSize(tsize);
  h1->GetYaxis()->SetLabelSize(tsize);
  h1->GetXaxis()->SetTitleOffset(1.2);
  h1->GetYaxis()->SetTitleOffset(1.2);
  h1->GetXaxis()->SetTitleSize(0.05);
  h1->GetYaxis()->SetTitleSize(0.05);
  G2new->Draw("same");
  G5new->Draw("same");

  TLegend *legend = new TLegend(0.21,0.65,0.50,0.80);
  legend->AddEntry(G2new,"95%","l");
  legend->AddEntry(G5new,"5#sigma","l");
  legend->SetBorderSize(1);
  legend->SetTextFont(22);
  legend->SetTextSize(0.04219409);
  legend->SetLineColor(0);
  legend->SetLineStyle(1);
  legend->SetLineWidth(1);
  legend->SetFillColor(0);
  legend->SetFillStyle(0);
  legend->Draw();

  TLatex *text = new TLatex(425,810,"#sqrt{s} = 14 TeV, #int L = 300 fb^{-1}, #mu > 0");
  text->SetTextSize(0.035);
  text->Draw();
}

